Linear Stability of the boundary layer under a solitary wave

A theoretical and numerical analysis of the linear stability of the boundary layer flow under a solitary wave is presented. In the present work, the nonlinear boundary layer equations are solved. The result is compared to the linear boundary layer solution in Liu et al. (2007) reveal- ing that both profiles are disagreeing more than has been found before. A change of frame of reference has been used to allow for a classical linear stability analysis without the need to redefine the notion of stability for this otherwise unsteady flow. For the linear stability the Orr-Sommerfeld equation and the parabolic stability equation were used. The results are compared to key results of inviscid stability theory and validated by means of a direct numerical simulation using a Legendre-Galerkin spectral ele- ment Navier-Stokes solver. Special care has been taken to ensure that the numerical results are valid. Linear stability predicts that the boundary layer flow is unstable for the entire parameter range considered, confirm- ing qualitatively the results by Blondeaux et al. (2012). As a result of this analysis the stability of this flow cannot be described by a critical Reynolds number unlike what is atempted in previous publications. This apparent contradiction can be resolved by looking at the amplification factor responsible for the amplification of the perturbation. For lower Reynolds numbers, the boundary layer flow becomes unstable in the de- celeration region of the flow. For higher Reynolds numbers, instability arises also in the acceleration region of the flow, confirming, albeit only qualitatively, an observation in the experiments by Sumer et al. (2010).

==> latexScript.sh <==
#!/bin/bash

FILE="boundaryLayerStabilitySolitonArxiv"

pdflatex ${FILE}.tex
bibtex ${FILE}
pdflatex ${FILE}.tex
pdflatex ${FILE}.tex
